NeuralFoil: An Airfoil Aerodynamics Analysis Tool Using Physics-Informed Machine Learning

NeuralFoil is an open-source Python-based tool for rapid aerodynamics analysis of airfoils, similar in purpose to XFoil. Speedups ranging from 8x to 1,000x over XFoil are demonstrated, after controlling for equivalent accuracy. NeuralFoil computes both global and local quantities (lift, drag, velocity distribution, etc.) over a broad input space, including: an 18-dimensional space of airfoil shapes, possibly including control deflections; a 360 degree range of angles of attack; Reynolds numbers from $10^2$ to $10^{10}$; subsonic flows up to the transonic drag rise; and with varying turbulence parameters. Results match those of XFoil closely: the mean relative error of drag is 0.37% on simple cases, and remains as low as 2.0% on a test dataset with numerous post-stall and transitional cases. NeuralFoil facilitates gradient-based design optimization, due to its $C^\infty$-continuous solutions, automatic-differentiation-compatibility, and bounded computational cost without non-convergence issues. NeuralFoil is a hybrid of physics-informed machine learning techniques and analytical models. Here, physics information includes symmetries that are structurally embedded into the model architecture, feature engineering using domain knowledge, and guaranteed extrapolation to known limit cases. This work also introduces a new approach for surrogate model uncertainty quantification that enables robust design optimization. This work discusses the methodology and performance of NeuralFoil with several case studies, including a practical airfoil design optimization study including both aerodynamic and non-aerodynamic constraints. Here, NeuralFoil optimization is able to produce airfoils nearly identical in performance and shape to expert-designed airfoils within seconds; these computationally-optimized airfoils provide a useful starting point for further expert refinement.

==> benchmarking/daedalus_optimization.py <==
import aerosandbox as asb
import aerosandbox.numpy as np


CL_multipoint_targets = np.array([0.8, 1.0, 1.2, 1.4, 1.5, 1.6])
CL_multipoint_weights = np.array([5, 6, 7, 8, 9, 10])

Re = 500e3 * (CL_multipoint_targets / 1.25) ** -0.5
mach = 0.03

initial_guess_airfoil = asb.KulfanAirfoil("naca0012")
initial_guess_airfoil.name = "Initial Guess (NACA0012)"

opti = asb.Opti()

optimized_airfoil = asb.KulfanAirfoil(
    name="Optimized",
    lower_weights=opti.variable(
        init_guess=initial_guess_airfoil.lower_weights,
        lower_bound=-0.5,
        upper_bound=0.25,
    ),
    upper_weights=opti.variable(
        init_guess=initial_guess_airfoil.upper_weights,
        lower_bound=-0.25,
        upper_bound=0.5,
    ),
    leading_edge_weight=opti.variable(
        init_guess=initial_guess_airfoil.leading_edge_weight,
        lower_bound=-1,
        upper_bound=1,
    ),
    TE_thickness=0,
)

alpha = opti.variable(
    init_guess=np.degrees(CL_multipoint_targets / (2 * np.pi)),
    lower_bound=-5,
    upper_bound=18,
)

aero = optimized_airfoil.get_aero_from_neuralfoil(
    alpha=alpha,
    Re=Re,
    mach=mach,
    model_size="xxxlarge",
)

opti.subject_to(
    [
        aero["analysis_confidence"] > 0.90,
        aero["CL"] == CL_multipoint_targets,
        np.diff(alpha) > 0,
        aero["CM"] >= -0.133,
        optimized_airfoil.local_thickness(x_over_c=0.33) >= 0.128,
        optimized_airfoil.local_thickness(x_over_c=0.90) >= 0.014,
        optimized_airfoil.TE_angle()
        >= 6.03,  # Modified from Drela's 6.25 to match DAE-11 case
        optimized_airfoil.lower_weights[0] < -0.05,
        optimized_airfoil.upper_weights[0] > 0.05,
        optimized_airfoil.local_thickness() > 0,
    ]
)


def get_wiggliness(af: asb.KulfanAirfoil) -> float:
    return sum(
        [
            np.sum(np.diff(np.diff(array)) ** 2)
            for array in [af.lower_weights, af.upper_weights]
        ]
    )


opti.subject_to(
    get_wiggliness(optimized_airfoil) < 2 * get_wiggliness(initial_guess_airfoil)
)

opti.minimize(np.mean(aero["CD"] * CL_multipoint_weights))

sol = opti.solve(
    behavior_on_failure="return_last",
    options={"ipopt.mu_strategy": "monotone", "ipopt.start_with_resto": "yes"},
)

optimized_airfoil = sol(optimized_airfoil)
aero = sol(aero)


import matplotlib.pyplot as plt
import aerosandbox.tools.pretty_plots as p

Re_plot = 500e3

fig, ax = plt.subplots(2, 1, figsize=(7, 8))

airfoils_and_colors = {
    "Initial Guess": (initial_guess_airfoil, "dimgray"),
    "NeuralFoil-Optimized": (optimized_airfoil, "blue"),
    "XFoil-Optimized": (
        asb.Airfoil(coordinates="./assets/drela_opt6_90_dof.dat").to_kulfan_airfoil(),
        "darkgreen",
    ),
    "Expert-Designed (DAE-11)": (asb.Airfoil("dae11"), "red"),
}

for i, (name, (af, color)) in enumerate(airfoils_and_colors.items()):
    color = p.adjust_lightness(color, 1)
    ax[0].fill(
        af.x(),
        af.y(),
        facecolor=(*color, 0.09),
        edgecolor=(*color, 0.6),
        linewidth=1,
        label=name,
        linestyle=(3 * i, (7, 2)),
        zorder=4 if "NeuralFoil" in name else 3,
    )
    # aero = af.get_aero_from_neuralfoil(
    #     alpha=np.linspace(0, 15, 500),
    #     Re=Re,
    #     mach=mach,
    # )

    aero = asb.XFoil(
        airfoil=af,
        Re=Re_plot,
        mach=mach,
        timeout=30,
    ).alpha(np.linspace(0, 15, 101), start_at=0)
    ax[1].plot(
        aero["CD"],
        aero["CL"],  # "--",
        color=color,
        alpha=0.7,
        label=name,
        zorder=4 if "NeuralFoil" in name else 3,
    )
ax[0].legend(fontsize=11, loc="lower right", ncol=len(airfoils_and_colors) // 2)
ax[0].set_title("Airfoil Shapes")
ax[0].set_xlabel("$x/c$")
ax[0].set_ylabel("$y/c$")
ax[0].axis("equal")

ax[1].legend(fontsize=11, loc="lower right", ncol=len(airfoils_and_colors) // 2)
ax[1].set_title(
    "Aerodynamic Polars (analyzed with XFoil, $\\mathrm{Re}=500\\mathrm{k}$)"
)
ax[1].set_xlabel("Drag Coefficient $C_D$")
ax[1].set_ylabel("Lift\nCoefficient\n$C_L$")
ax[1].set_xlim(0, 0.02)
ax[1].set_ylim(0, 1.8)
p.show_plot(
    "Comparison of NeuralFoil-Optimized-, XFoil-Optimized-,\nand Expert-Designed-Airfoils",
    savefig="daedalus_optimization.svg",
    legend=False,
)


==> benchmarking/neuralfoil_point_comparison.py <==
import aerosandbox as asb
import aerosandbox.numpy as np
from aerosandbox.tools.string_formatting import eng_string
from neuralfoil import get_aero_from_airfoil
from pathlib import Path
from matplotlib.colors import LinearSegmentedColormap
from tqdm import tqdm

af = asb.Airfoil(
    name="HALE_03", coordinates=Path(__file__).parent / "assets" / "hale_03mod.dat"
).to_kulfan_airfoil()
alphas_xfoil = np.linspace(-5, 15, 50)
alphas_nf = np.linspace(-6, 17, 300)
Re_values_to_test = [1e4, 8e4, 2e5, 1e6, 1e8]

# Obtain data
aeros = {}

aeros["xfoil"] = [
    asb.XFoil(
        airfoil=af,
        Re=Re,
        timeout=30,
        # xfoil_repanel=False,
        max_iter=100,
    ).alpha(alphas_xfoil)
    for Re in tqdm(Re_values_to_test, desc="XFoil")
]

nf_model_sizes = ["medium", "xxxlarge"]
nf_linestyles = ["--", "-"]
xfoil_linestyle = "k:"

for model_size in nf_model_sizes:
    aeros[model_size] = [
        get_aero_from_airfoil(airfoil=af, alpha=alphas_nf, Re=Re, model_size=model_size)
        for Re in tqdm(Re_values_to_test, desc=f"NeuralFoil {model_size}")
    ]

import matplotlib.pyplot as plt
import aerosandbox.tools.pretty_plots as p

fig, ax = plt.subplots(figsize=(7, 5))
plt.xscale("log")

cmap = LinearSegmentedColormap.from_list(
    "custom_cmap",
    colors=[
        p.adjust_lightness(c, 0.8) for c in ["orange", "darkseagreen", "dodgerblue"]
    ],
)
colors = cmap(np.linspace(0, 1, len(Re_values_to_test)))
transparency = 0.7

for i, (Re, color) in enumerate(zip(Re_values_to_test, colors)):

    nf_line2ds = []

    for model_size, linestyle in zip(nf_model_sizes, nf_linestyles):
        nf_aero = aeros[model_size][i]
        (nf_line2d,) = plt.plot(
            nf_aero["CD"],
            nf_aero["CL"],
            linestyle,
            zorder=4,
            color=color,
            alpha=transparency,
        )
        nf_line2ds.append(nf_line2d)

    (xfoil_line2d,) = plt.plot(
        aeros["xfoil"][i]["CD"],
        aeros["xfoil"][i]["CL"],
        linestyle=(0, (1, 1.5)),
        linewidth=2.2,
        # ".", markeredgewidth=0, markersize=4, alpha=0.8,
        color=p.adjust_lightness(color, 0.4),
        zorder=5,
    )

    annotate_x = np.max(np.array([aero[i]["CD"][-1] for aero in aeros.values()]))
    annotate_y = np.median(np.array([aero[i]["CL"][-1] for aero in aeros.values()]))

    plt.annotate(
        f" ${{\\rm Re}} = \\mathrm{{{eng_string(Re)}}}$",
        xy=(annotate_x, annotate_y),
        color=p.adjust_lightness(color, 0.8),
        ha="left",
        va="center",
        fontsize=10,
    )

plt.annotate(
    text="Note the log-scale on $C_D$, which is unconventional - this\nis used to keep $C_D$ readable given the wide range.",
    xy=(0.01, 0.01),
    xycoords="figure fraction",
    ha="left",
    va="bottom",
    fontsize=8,
    alpha=0.5,
)

from matplotlib.lines import Line2D

legend_handles = [
    Line2D(
        [],
        [],
        color="k",
        # linestyle=xfoil_line2d.get_linestyle(),
        linestyle=(0, (1, 1.5)),
        linewidth=2.2,
        label="XFoil (ground truth)",
    ),
    *[
        Line2D([], [], color=color, linestyle=linestyle, label=f'NF "{model_size}"')
        for model_size, linestyle, color in zip(nf_model_sizes, nf_linestyles, colors)
    ],
]

for h in legend_handles:
    h.set_color("k")

plt.legend(
    handles=legend_handles,
    title="Analysis Method",
    # loc=(0.8, 0.15),
    loc="lower left",
    # bbox_to_anchor=(0.5, 0., 0.5, 0.5),
    fontsize=11,
    labelspacing=0.3,
    columnspacing=1.5,
    handletextpad=0.4,
    framealpha=0.8,
)

plt.xlim()
plt.ylim(bottom=-0.8)

afax = ax.inset_axes([0.76, 0.802, 0.23, 0.23])
afax.fill(
    af.x(), af.y(), facecolor=(0, 0, 0, 0.2), linewidth=1, edgecolor=(0, 0, 0, 0.7)
)
afax.annotate(
    text=f"{af.name} Airfoil",
    xy=(0.5, 0.15),
    xycoords="data",
    ha="center",
    va="bottom",
    fontsize=10,
    alpha=0.7,
)

afax.grid(False)
afax.set_xticks([])
afax.set_yticks([])
# afax.axis('off')
afax.set_facecolor((1, 1, 1, 0.5))
afax.set_xlim(-0.05, 1.05)
afax.set_ylim(-0.05, 0.28)
afax.set_aspect("equal", adjustable="box")

plt.suptitle("Comparison of $C_L$-$C_D$ Polar for NeuralFoil vs. XFoil", fontsize=16)
plt.title(f"On {af.name} Airfoil (out-of-sample)", fontsize=12, alpha=0.7)

plt.xlabel("Drag Coefficient $C_D$")
plt.ylabel("Lift Coefficient $C_L$")

p.show_plot(
    None,
    legend=False,
    savefig="neuralfoil_point_comparison.svg",
    savefig_transparent=False,
    rotate_axis_labels=False,
)

# p.plot_color_by_value(
#     nf_aero_xl["CD"],
#     nf_aero_xl["CL"],
#     c=nf_aero_xl["analysis_confidence"],
#     clim=(0.8, 1),
#     colorbar=Re == Re_values_to_test[-1],
#     colorbar_label="Analysis Confidence" if Re == Re_values_to_test[-1] else None,
#     cmap="turbo_r",
#     # "--",
#     # color=color,
#     zorder=4,
# )

# plt.plot(
#     nf_aero_xl["CD"],
#     nf_aero_xl["CL"],
#     "--",
#     color=color, alpha=transparency
# )

# nf_aero_m = get_aero_from_airfoil(
#     airfoil=af,
#     alpha=alphas_nf,
#     Re=Re,
#     model_size="medium"
# )
#
# plt.plot(
#     nf_aero_m["CD"],
#     nf_aero_m["CL"],
#     ":",
#     color=color, alpha=transparency
# )

# xfoil_aero = asb.XFoil(
#     airfoil=af,
#     Re=Re,
#     timeout=30,
#     max_iter=100,
# ).alpha(alpha=alphas_xfoil, start_at=5)
#
# plt.plot(
#     xfoil_aero["CD"],
#     xfoil_aero["CL"],
#     "--",
#     color="k", alpha=0.4
# )
# xfoil_aero = nf_aero


==> benchmarking/neuralfoil_point_comparison_with_analysis_confidence.py <==
import aerosandbox as asb
import aerosandbox.numpy as np
from aerosandbox.tools.string_formatting import eng_string
from neuralfoil import get_aero_from_airfoil
from pathlib import Path
from matplotlib.colors import LinearSegmentedColormap
from tqdm import tqdm

af = asb.Airfoil(
    name="HALE_03", coordinates=Path(__file__).parent / "assets" / "hale_03mod.dat"
).to_kulfan_airfoil()
alphas_xfoil = np.linspace(-5, 15, 50)
alphas_nf = np.linspace(-6, 17, 300)
Re_values_to_test = [1e4, 8e4, 2e5, 1e6, 1e8]

# Obtain data
aeros = {}

aeros["xfoil"] = [
    asb.XFoil(
        airfoil=af,
        Re=Re,
        timeout=30,
        # xfoil_repanel=False,
        max_iter=100,
    ).alpha(alphas_xfoil)
    for Re in tqdm(Re_values_to_test, desc="XFoil")
]

nf_model_sizes = ["xxxlarge"]
nf_linestyles = ["-"]
xfoil_linestyle = "k:"

for model_size in nf_model_sizes:
    aeros[model_size] = [
        get_aero_from_airfoil(airfoil=af, alpha=alphas_nf, Re=Re, model_size=model_size)
        for Re in tqdm(Re_values_to_test, desc=f"NeuralFoil {model_size}")
    ]

import matplotlib.pyplot as plt
import aerosandbox.tools.pretty_plots as p

fig, ax = plt.subplots(figsize=(7, 5))
plt.xscale("log")

cmap = LinearSegmentedColormap.from_list(
    "custom_cmap",
    colors=[
        p.adjust_lightness(c, 0.8) for c in ["orange", "darkseagreen", "dodgerblue"]
    ],
)
colors = cmap(np.linspace(0, 1, len(Re_values_to_test)))
transparency = 0.7

for i, (Re, color) in enumerate(zip(Re_values_to_test, colors)):

    for model_size, linestyle in zip(nf_model_sizes, nf_linestyles):
        nf_aero = aeros[model_size][i]
        # nf_line2d, = plt.plot(
        #     nf_aero["CD"],
        #     nf_aero["CL"],
        #     linestyle,
        #     zorder=4,
        #     color=color,
        #     alpha=transparency,
        # )
        lines, sm, cbar = p.plot_color_by_value(
            nf_aero["CD"],
            nf_aero["CL"],
            c=nf_aero["analysis_confidence"],
            clim=(0.8, 1),
            # cmap="turbo_r",
            # cmap="Spectral",
            # cmap="rainbow_r",
            cmap=LinearSegmentedColormap.from_list(
                "custom_cmap",
                colors=[
                    p.adjust_lightness("orange", 1.2),
                    # p.adjust_lightness("gray", 1.0),
                    p.adjust_lightness("darkseagreen", 0.9),
                    p.adjust_lightness("dodgerblue", 0.6),
                ],
            ),
            alpha=transparency,
            zorder=6,
        )

    (xfoil_line2d,) = plt.plot(
        aeros["xfoil"][i]["CD"],
        aeros["xfoil"][i]["CL"],
        linestyle=(0, (1, 1.5)),
        linewidth=2.2,
        # ".", markeredgewidth=0, markersize=4, alpha=0.8,
        color="k",
        zorder=5,
    )

    annotate_x = np.max(np.array([aero[i]["CD"][-1] for aero in aeros.values()]))
    annotate_y = np.median(np.array([aero[i]["CL"][-1] for aero in aeros.values()]))

    plt.annotate(
        f" ${{\\rm Re}} = \\mathrm{{{eng_string(Re)}}}$",
        xy=(annotate_x, annotate_y),
        # color=p.adjust_lightness(color, 0.8),
        color="k",
        ha="left",
        va="center",
        fontsize=10,
    )

plt.colorbar(
    sm,
    ax=plt.gca(),
    label="Analysis Confidence",
    pad=0.063,
)

plt.annotate(
    text="Note the log-scale on $C_D$, which is unconventional - this\nis used to keep $C_D$ readable given the wide range.",
    xy=(0.01, 0.01),
    xycoords="figure fraction",
    ha="left",
    va="bottom",
    fontsize=8,
    alpha=0.5,
)

from matplotlib.lines import Line2D

legend_handles = [
    Line2D(
        [],
        [],
        color="k",
        # linestyle=xfoil_line2d.get_linestyle(),
        linestyle=(0, (1, 1.5)),
        linewidth=2.2,
        label="XFoil (ground truth)",
    ),
    *[
        Line2D([], [], color=color, linestyle=linestyle, label=f'NF "{model_size}"')
        for model_size, linestyle, color in zip(nf_model_sizes, nf_linestyles, colors)
    ],
]

for h in legend_handles:
    h.set_color("k")

plt.legend(
    handles=legend_handles,
    title="Analysis Method",
    # loc=(0.8, 0.15),
    loc="lower left",
    # bbox_to_anchor=(0.5, 0., 0.5, 0.5),
    fontsize=11,
    labelspacing=0.3,
    columnspacing=1.5,
    handletextpad=0.4,
    framealpha=0.8,
)

plt.xlim()
plt.ylim(bottom=-0.8)

afax = ax.inset_axes([0.76, 0.802, 0.23, 0.23])
afax.fill(
    af.x(), af.y(), facecolor=(0, 0, 0, 0.2), linewidth=1, edgecolor=(0, 0, 0, 0.7)
)
afax.annotate(
    text=f"{af.name} Airfoil",
    xy=(0.5, 0.15),
    xycoords="data",
    ha="center",
    va="bottom",
    fontsize=10,
    alpha=0.7,
)

afax.grid(False)
afax.set_xticks([])
afax.set_yticks([])
# afax.axis('off')
afax.set_facecolor((1, 1, 1, 0.5))
afax.set_xlim(-0.05, 1.05)
afax.set_ylim(-0.05, 0.28)
afax.set_aspect("equal", adjustable="box")


plt.suptitle("Comparison of $C_L$-$C_D$ Polar for NeuralFoil vs. XFoil", fontsize=16)
plt.title(f"On {af.name} Airfoil (out-of-sample)", fontsize=12, alpha=0.7)

plt.xlabel("Drag Coefficient $C_D$")
plt.ylabel("Lift Coefficient $C_L$")

p.show_plot(
    None,
    legend=False,
    savefig="neuralfoil_point_comparison_with_analysis_confidence.svg",
    savefig_transparent=False,
    rotate_axis_labels=False,
)

# p.plot_color_by_value(
#     nf_aero_xl["CD"],
#     nf_aero_xl["CL"],
#     c=nf_aero_xl["analysis_confidence"],
#     clim=(0.8, 1),
#     colorbar=Re == Re_values_to_test[-1],
#     colorbar_label="Analysis Confidence" if Re == Re_values_to_test[-1] else None,
#     cmap="turbo_r",
#     # "--",
#     # color=color,
#     zorder=4,
# )

# plt.plot(
#     nf_aero_xl["CD"],
#     nf_aero_xl["CL"],
#     "--",
#     color=color, alpha=transparency
# )

# nf_aero_m = get_aero_from_airfoil(
#     airfoil=af,
#     alpha=alphas_nf,
#     Re=Re,
#     model_size="medium"
# )
#
# plt.plot(
#     nf_aero_m["CD"],
#     nf_aero_m["CL"],
#     ":",
#     color=color, alpha=transparency
# )

# xfoil_aero = asb.XFoil(
#     airfoil=af,
#     Re=Re,
#     timeout=30,
#     max_iter=100,
# ).alpha(alpha=alphas_xfoil, start_at=5)
#
# plt.plot(
#     xfoil_aero["CD"],
#     xfoil_aero["CL"],
#     "--",
#     color="k", alpha=0.4
# )
# xfoil_aero = nf_aero


==> benchmarking/speed_benchmark.py <==
import aerosandbox as asb
import aerosandbox.numpy as np
from aerosandbox.tools.code_benchmarking import time_function
from neuralfoil import get_aero_from_airfoil

airfoil = asb.Airfoil("dae11")
airfoil = airfoil.repanel().normalize()
Re = 1e6

for model_size in [
    "xxsmall",
    "xsmall",
    "small",
    "medium",
    "large",
    "xlarge",
    "xxlarge",
    "xxxlarge",
]:

    n_runs = 100000

    def func():
        alpha = np.linspace(0, 10, n_runs)
        get_aero_from_airfoil(
            airfoil=airfoil, alpha=alpha, Re=Re, model_size=model_size
        )

    time_total, _ = time_function(func, desired_runtime=1)
    print(model_size, time_total)

# def func():
#     alpha = np.linspace(0, 10, 200)
#     np.random.shuffle(alpha)
#     xf = asb.XFoil(
#         airfoil=airfoil,
#         Re=Re
#     ).alpha(alpha)
#
# time_total, _ = time_function(func)
# print("XFoil", time_total)


==> figures/compressibility_corrections.py <==
import aerosandbox as asb
import aerosandbox.numpy as np

gamma = 1.4


def Cp_crit(M):
    return (
        2
        / (gamma * M**2)
        * (
            ((1 + (gamma - 1) / 2 * M**2) / (1 + (gamma - 1) / 2))
            ** (gamma / (gamma - 1))
            - 1
        )
    )


# Prandtl-Glauert correction
def Cp_PG(Cp0, M):
    return Cp0 / (1 - M**2) ** 0.5


# Karman-Tsien correction
def Cp_KT(Cp0, M):
    return Cp0 / ((1 - M**2) ** 0.5 + M**2 / (1 + (1 - M**2) ** 0.5) * (Cp0 / 2))


### Laitone's rule
def Cp_L(Cp0, M):
    return Cp0 / (
        (1 - M**2) ** 0.5
        + M**2 / (1 + (1 - M**2) ** 0.5) * (Cp0 / 2) * (1 + (gamma - 1) / 2 * M**2)
    )


M = np.linspace(0.001, 0.999, 500)

### First, solve with PG
opti = asb.Opti()
Cp0 = opti.variable(init_guess=-1.5, n_vars=len(M), upper_bound=0)

opti.subject_to(
    [
        Cp_crit(M) == Cp_PG(Cp0, M),
    ]
)
sol = opti.solve()
Cp0_PG = sol(Cp0)

### Then, use the PG solution as an initial guess to solve with KT
opti = asb.Opti()
Cp0 = opti.variable(init_guess=Cp0_PG, upper_bound=0)

opti.subject_to(
    [
        Cp_crit(M) == Cp_KT(Cp0, M),
    ]
)
sol = opti.solve()
Cp0_KT = sol(Cp0)

### Then, use the PG solution as an initial guess to solve with Laitone's rule
opti = asb.Opti()
Cp0 = opti.variable(init_guess=Cp0_KT, upper_bound=0)

opti.subject_to(
    [
        Cp_crit(M) == Cp_L(Cp0, M),
    ]
)
sol = opti.solve()

### Finalize data
Cp0 = sol(Cp0)
M_crit = sol(M)

if __name__ == "__main__":

    import matplotlib.pyplot as plt
    import aerosandbox.tools.pretty_plots as p

    fig, ax = plt.subplots(figsize=(6.5, 3.8))

    # plt.plot(Cp0_PG, M, "--", label="Prandtl-Glauert")
    # plt.plot(Cp0_KT, M, "-.", label="Karman-Tsien")
    plt.plot(Cp0, M, "-", label="Laitone's Rule")

    plt.xlim(-6, 0)
    plt.ylim(0.2, 1)
    p.show_plot(
        title="Critical Mach Number vs. $C_{p0}$, using Laitone's Rule",
        xlabel="Minimum Pressure Coefficient at\nIncompressible Conditions $C_{p,\\rm min,0}$ [-]",
        ylabel="Critical\nMach\nNumber\n$M_{\\rm crit}$ [-]",
        savefig="critical_mach_vs_cp0.svg",
    )


==> media/kulfan_parameterization_illustration.py <==
import aerosandbox as asb
import aerosandbox.numpy as np

af = asb.Airfoil("dae11")

N = 8

from aerosandbox.geometry.airfoil.airfoil_families import (
    get_kulfan_parameters,
    get_kulfan_coordinates,
)

kulfan_parameters = get_kulfan_parameters(
    af.coordinates,
    n_weights_per_side=N,
)

import matplotlib.pyplot as plt
import aerosandbox.tools.pretty_plots as p

fig, ax = plt.subplots(2, 1, figsize=(5.5, 5))

# cmap = plt.get_cmap('turbo')

from matplotlib.colors import LinearSegmentedColormap

colors = ["orange", "darkseagreen", "dodgerblue"]  # [::-1]
cmap = LinearSegmentedColormap.from_list("custom_cmap", colors)

cmap_samples_nondim = np.linspace(0, 1, 2 * N + 1)
upper_colors = cmap(cmap_samples_nondim[:N])
neutral_color = cmap(cmap_samples_nondim[N])
lower_colors = cmap(cmap_samples_nondim[N + 1 :])

alpha = 0.7

for a in ax:
    a.plot(af.x(), af.y(), "-k", zorder=4, alpha=1)
    a.fill(af.x(), af.y(), "-k", zorder=2, alpha=0.2)

for i in range(N):
    ax[0].plot(
        *get_kulfan_coordinates(
            lower_weights=kulfan_parameters["lower_weights"],
            upper_weights=kulfan_parameters["upper_weights"] + np.eye(N)[N - i - 1] * 1,
            leading_edge_weight=kulfan_parameters["leading_edge_weight"],
            TE_thickness=kulfan_parameters["TE_thickness"],
        ).T,
        color=upper_colors[i],
        alpha=alpha,
    )

for i in range(N):
    ax[0].plot(
        *get_kulfan_coordinates(
            lower_weights=kulfan_parameters["lower_weights"] + np.eye(N)[i] * -1,
            upper_weights=kulfan_parameters["upper_weights"],
            leading_edge_weight=kulfan_parameters["leading_edge_weight"],
            TE_thickness=kulfan_parameters["TE_thickness"],
        ).T,
        color=lower_colors[i],
        alpha=alpha,
    )


ax[1].plot(
    *get_kulfan_coordinates(
        lower_weights=kulfan_parameters["lower_weights"],
        upper_weights=kulfan_parameters["upper_weights"],
        leading_edge_weight=kulfan_parameters["leading_edge_weight"] + 1,
        TE_thickness=kulfan_parameters["TE_thickness"],
    ).T,
    color=cmap(1.0),
    alpha=alpha,
)

ax[1].plot(
    *get_kulfan_coordinates(
        lower_weights=kulfan_parameters["lower_weights"],
        upper_weights=kulfan_parameters["upper_weights"],
        leading_edge_weight=kulfan_parameters["leading_edge_weight"],
        TE_thickness=kulfan_parameters["TE_thickness"] + 0.2,
    ).T,
    color=cmap(0.0),
    alpha=alpha,
)

for a in ax:
    plt.sca(a)
    plt.xlim(-0.05, 1.05)
    # plt.ylim(-0.18, 0.26)
    p.equal()

ax[0].set_title("Top- and Bottom-Surface Modes (16)")
ax[1].set_title("Leading-Edge-Modification (LEM) and Trailing Edge (TE) Modes")

# plt.axis('off')
ax[0].axis("off")
ax[1].axis("off")

p.show_plot(
    "NeuralFoil Airfoil Shape Parameterization (18 parameters)",
    savefig=[
        "kulfan_parameterization_illustration.png",
        # "kulfan_parameterization_illustration.pdf",
        "kulfan_parameterization_illustration.svg",
    ],
)


==> media/neuralfoil_logo.py <==
import aerosandbox as asb
import aerosandbox.numpy as np
import matplotlib.pyplot as plt
import aerosandbox.tools.pretty_plots as p
from matplotlib.colors import LinearSegmentedColormap

fig = plt.figure(figsize=(6, 2), dpi=600)
ax = fig.add_axes([0, 0, 1, 1])
ax.axis("off")

##### Draw the NN
n_nodes_per_side = 20
n_nodes = 2 * n_nodes_per_side
n_layers = 12
n_neighbors_to_connect = 2

# colors = ["crimson", "dodgerblue"][::-1]
# colors = ["hotpink", "mediumblue"][::-1]
colors = ["orange", "darkseagreen", "dodgerblue"]  # [::-1]
cmap = LinearSegmentedColormap.from_list("custom_cmap", colors)

af = asb.Airfoil("dae11").repanel(n_nodes_per_side).normalize()

af = af.translate(translate_y=-af.local_camber(x_over_c=0.5)).rotate(
    angle=np.radians(-6), x_center=0.5
)

### Compute where the Neural Network nodes should be drawn, and the directions to propagate them in
nodes_start = np.concatenate(
    [af.upper_coordinates()[::-1], af.lower_coordinates()[::-1]], axis=0
)
nodes_start_tangent_direction = np.roll(nodes_start, -1, axis=0) - np.roll(
    nodes_start, 1, axis=0
)
nodes_start_normal = (
    np.rotation_matrix_2D(np.pi / 2) @ (nodes_start_tangent_direction.T)
).T
nodes_start_direction = nodes_start_normal / np.linalg.norm(
    nodes_start_normal, axis=1
).reshape(-1, 1)
nodes_start_direction[0] = np.array([-1, 0])
nodes_start_direction[-1] = np.array([-1, 0])

theta_deg = 30 * np.linspace(1, -1, n_nodes)

nodes_end = np.stack([0.6 + 1 * np.cosd(theta_deg), 0 + 1 * np.sind(theta_deg)], axis=1)
nodes_end_direction = np.stack([np.ones(n_nodes), np.zeros(n_nodes)], axis=1)

from scipy import interpolate


nodes_start_direction = np.stack(
    [np.zeros(n_nodes), np.where(np.arange(n_nodes) < n_nodes_per_side, 1, -1)], axis=1
)
xs = nodes_start[:, 0].reshape(-1, 1)
nodes_start_direction *= 1 - xs**3 + 0.5 * (1 - xs) ** 4

nodes_interpolator = interpolate.CubicSpline(
    x=[0, 1],
    y=np.stack([nodes_start, nodes_end], axis=0),
    axis=0,
    bc_type=(
        (1, nodes_start_direction),
        (2, np.zeros_like(nodes_end)),
        # (1, nodes_end_direction * 1)
    ),
)

all_nodes = nodes_interpolator(np.arange(n_layers + 1) / n_layers)

layer_colors = cmap(np.linspace(0, 1, n_layers + 1))

for i, (layer_nodes, layer_color) in enumerate(zip(all_nodes, layer_colors)):

    # Plot this layer's nodes
    x = layer_nodes[:, 0]  # The x-coordinates of the nodes in this layer
    y = layer_nodes[:, 1]  # The y-coordinates of the nodes in this layer
    ax.plot(
        x,
        y,
        ".",
        alpha=0.6,
        markersize=4,
        color=layer_color,
        markeredgecolor="white",
        markeredgewidth=0,  # .5
    )

    # Connect this layer's nodes into a ring / line, depending on how far from airfoil-to-line you are
    layer_nodes_for_ring = interpolate.CubicSpline(
        x=np.linspace(0, 1, len(layer_nodes)),
        y=layer_nodes,
        axis=0,
    )(np.linspace(0, 1, 500))

    if i <= np.argmin(all_nodes[:, :, 0].min(axis=1)):
        layer_nodes_for_ring = np.append(
            layer_nodes_for_ring, layer_nodes_for_ring[0, :].reshape(1, -1), axis=0
        )

    ax.plot(
        layer_nodes_for_ring[:, 0],
        layer_nodes_for_ring[:, 1],
        color=layer_color,
        linewidth=1,
        alpha=1 if i == 0 or i == n_layers else 0.4,
    )

    # Plot connections to the next layer, if applicable
    if i != len(all_nodes) - 1:
        xn = all_nodes[i + 1][
            :, 0
        ]  # The x-coordinates of the nodes in the (n)ext layer
        yn = all_nodes[i + 1][
            :, 1
        ]  # The y-coordinates of the nodes in the (n)ext layer

        for neighbor_offset in range(
            -n_neighbors_to_connect, n_neighbors_to_connect + 1
        ):

            def roll_truncate(x, n):
                if n == 0:
                    return x
                elif n > 0:
                    return x[n:]
                else:
                    return x[:n]

            ax.plot(
                np.stack(
                    [
                        roll_truncate(x, -neighbor_offset),
                        roll_truncate(xn, neighbor_offset),
                    ]
                ),
                np.stack(
                    [
                        roll_truncate(y, -neighbor_offset),
                        roll_truncate(yn, neighbor_offset),
                    ]
                ),
                color=layer_color,
                linewidth=0.5,
                alpha=0.4,
            )

# plt.fill(
#     af.x(),
#     af.y(),
#     color=layer_colors[0],
#     alpha=0.2,
# )

text_kwargs = dict(
    fontsize=56,
    fontname="Raleway",
)

x_offset = -0.15
y_offset = -0.04

plt.text(
    x_offset,
    y_offset,
    "Neural",
    ha="right",
    va="bottom",
    color=p.adjust_lightness(colors[0], 0.75),
    **text_kwargs
)
plt.text(
    x_offset,
    y_offset,
    "Foil",
    ha="right",
    va="top",
    color=p.adjust_lightness(colors[-1], 0.75),
    **text_kwargs
)

plt.gca().set_aspect("equal", adjustable="box")
plt.xlim(-1.5, 1.8)

plt.savefig("neuralfoil_logo.png", dpi=600)
plt.savefig("neuralfoil_logo.pdf")
plt.savefig("neuralfoil_logo.svg")

plt.show()


==> studies/alpha_symmetry_image.py <==
import aerosandbox as asb
import matplotlib.pyplot as plt
import aerosandbox.tools.pretty_plots as p


def draw(
    ax,
    airfoil,
    alpha,
    title="",
):
    plt.sca(ax)
    plt.fill(
        airfoil.x(),
        airfoil.y(),
        facecolor=(0, 0, 0, 0.2),
        linewidth=1,
        edgecolor=(0, 0, 0, 0.7),
    )
    plt.axis("equal")
    # plt.axis('off')
    plt.text(
        0.5,
        0.9,
        f"$\\alpha$ = {alpha:.1f}°",
        transform=ax.transAxes,
        ha="center",
        va="top",
        fontsize=8,
        color="black",
        bbox=dict(facecolor="white", edgecolor="black", boxstyle="round,pad=0.2"),
    )
    plt.title(title, fontsize=10)


af0 = asb.Airfoil("e423").set_TE_thickness(0)
af1 = af0.scale(1, -1)
d = af1.normalize(return_dict=True)
af2 = d["airfoil"].to_kulfan_airfoil()

fig, ax = plt.subplots(
    1,
    2,
    figsize=(4, 2.0),
    # sharey=True
)
Re0 = 1e6
draw(ax[0], af0, 5, title="Original Airfoil")
draw(ax[1], af1, -5, title="Image Airfoil")

# Set all tick fontsizes
for a in ax:
    a.tick_params(labelsize=8)
    a.set_xlabel("x/c", fontsize=10)
    a.set_ylim(-0.25, 0.25)

ax[0].set_ylabel("y/c", fontsize=10)
for a in ax[1:]:
    a.set_yticklabels([])

plt.tight_layout()
# Arrows between adjacent axes
# for i in range(1):
#     # arrow1_2 = plt.annotate('', xy=(-0.1, 0.5), xycoords=ax2.transAxes, xytext=(1.1, 0.6), textcoords=ax1.transAxes,                            arrowprops=arrowprops)
#     plt.annotate(
#         '',
#         xy=(-0.03, 0.5),
#         xycoords=ax[i+1].transAxes,
#         xytext=(1.03, 0.5),
#         textcoords=ax[i].transAxes,
#         arrowprops=dict(
#             arrowstyle='->',
#             color='black',
#             lw=1
#         )
#     )

# plt.subplots_adjust(
#     wspace=0.3,
#
# )

p.show_plot(tight_layout=False, savefig="alpha_symmetry_image.svg")


==> studies/control_surface_decomposition.py <==
import aerosandbox as asb
import matplotlib.pyplot as plt
import aerosandbox.tools.pretty_plots as p


def draw(
    ax,
    airfoil,
    Re,
    delta_alpha,
    title="",
):
    plt.sca(ax)
    plt.fill(
        airfoil.x(),
        airfoil.y(),
        facecolor=(0, 0, 0, 0.2),
        linewidth=1,
        edgecolor=(0, 0, 0, 0.7),
    )
    plt.axis("equal")
    # plt.axis('off')
    plt.text(
        0.5,
        0.9,
        f"$\\mathrm{{Re}}_\\mathrm{{c}}$ = {Re:.0f}\n$\\Delta\\alpha$ = {delta_alpha:.1f}°",
        transform=ax.transAxes,
        ha="center",
        va="top",
        fontsize=8,
        color="black",
        bbox=dict(facecolor="white", edgecolor="black", boxstyle="round,pad=0.2"),
    )
    plt.title(title, fontsize=10)


af0 = asb.Airfoil("naca0012").set_TE_thickness(0)
af1 = af0.add_control_surface(deflection=15, hinge_point_x=0.7)
d = af1.normalize(return_dict=True)
af2 = d["airfoil"].to_kulfan_airfoil()

fig, ax = plt.subplots(
    1,
    3,
    figsize=(6.5, 2.1),
    # sharey=True
)
Re0 = 1e6
draw(ax[0], af0, Re0, 0, title="Step 1:\nOriginal Airfoil")
draw(ax[1], af1, Re0, 0, title="Step 2:\nDeflected Airfoil")
draw(
    ax[2],
    af2,
    Re0 * d["scale_factor"],
    d["rotation_angle"],
    title="Step 3:\nNormalized Airfoil",
)

# Set all tick fontsizes
for a in ax:
    a.tick_params(labelsize=8)
    a.set_xlabel("x/c", fontsize=10)

ax[0].set_ylabel("y/c", fontsize=10)
for a in ax[1:]:
    a.set_yticklabels([])

plt.tight_layout()
# Arrows between adjacent axes
for i in range(2):
    # arrow1_2 = plt.annotate('', xy=(-0.1, 0.5), xycoords=ax2.transAxes, xytext=(1.1, 0.6), textcoords=ax1.transAxes,                            arrowprops=arrowprops)
    plt.annotate(
        "",
        xy=(-0.03, 0.5),
        xycoords=ax[i + 1].transAxes,
        xytext=(1.03, 0.5),
        textcoords=ax[i].transAxes,
        arrowprops=dict(arrowstyle="->", color="black", lw=1),
    )

plt.subplots_adjust(
    wspace=0.3,
)

p.show_plot(tight_layout=False, savefig="control_surface_decomposition.svg")


==> studies/distance_to_distribution_example.py <==
import aerosandbox.numpy as np


def vector_2d(mag, angle_deg):
    angle = np.radians(angle_deg)
    return mag * np.array([np.cos(angle), np.sin(angle)])


cov_principle_components = np.array([vector_2d(3, 45), vector_2d(0.3, -45)]).T
eigenvalues = np.linalg.norm(cov_principle_components, axis=0)
eigenvectors = cov_principle_components / eigenvalues

cov = eigenvectors @ np.diag(eigenvalues) @ np.linalg.inv(eigenvectors)

assert np.allclose(np.linalg.eig(cov).eigenvalues, eigenvalues)
for v1, v2 in zip(np.linalg.eig(cov).eigenvectors.T, eigenvectors.T):
    assert np.allclose(v1, v2) or np.allclose(v1, -v2)
assert np.allclose(eigenvalues * eigenvectors, cov_principle_components)

n = 10000
data = np.random.multivariate_normal(mean=[1, 1], cov=cov, size=n)

mean = np.mean(data, axis=0)

import matplotlib.pyplot as plt
import aerosandbox.tools.pretty_plots as p

fig, ax = plt.subplots()
x, y = data.T
p.sns.scatterplot(x=x, y=y, s=5, color="black", alpha=0.5)
# p.sns.kdeplot(x=x, y=y, levels=5, color="k", linewidths=1)
ax.set_aspect("equal", "box")
# plt.show()

# Mahalanobis distance
X, Y = np.meshgrid(np.linspace(-5, 7, 100), np.linspace(-5, 7, 100))
x_f, y_f = X.flatten(), Y.flatten()

point = np.stack([x_f, y_f], axis=1)
# mahalanobis_distance_squared = (point - mean).T @ np.linalg.inv(cov) @ (point - mean).T
mahalanobis_distance_squared = np.sum(
    (point - mean) @ np.linalg.inv(cov) * (point - mean), axis=1
)

# fig, ax = plt.subplots()
p.contour(
    X,
    Y,
    np.sqrt(mahalanobis_distance_squared.reshape(X.shape)),
    levels=np.arange(10),
    alpha=0.5,
)
p.show_plot()


==> studies/highest_alpha.py <==
import aerosandbox as asb
import aerosandbox.numpy as np


initial_guess_airfoil = asb.KulfanAirfoil("naca0012")
initial_guess_airfoil.name = "Initial Guess (NACA0012)"

opti = asb.Opti()

Re = opti.variable(init_guess=1e6, log_transform=True)
mach = 0

optimized_airfoil = asb.KulfanAirfoil(
    name="Optimized",
    lower_weights=opti.variable(
        init_guess=initial_guess_airfoil.lower_weights,
        # lower_bound=-0.5,
        # upper_bound=0.25,
    ),
    upper_weights=opti.variable(
        init_guess=initial_guess_airfoil.upper_weights,
        # lower_bound=-0.25,
        # upper_bound=0.5,
    ),
    leading_edge_weight=opti.variable(
        init_guess=initial_guess_airfoil.leading_edge_weight,
        # lower_bound=-1,
        # upper_bound=1,
    ),
    TE_thickness=0,
)

alpha = opti.variable(init_guess=5, lower_bound=0, upper_bound=180)

aero = optimized_airfoil.get_aero_from_neuralfoil(
    alpha=alpha,
    Re=Re,
    mach=mach,
    model_size="xlarge",
)

opti.subject_to(
    [
        aero["analysis_confidence"] > 0.99,
        optimized_airfoil.LE_radius() > 0.01,
        optimized_airfoil.local_thickness() > 0,
    ]
)
opti.maximize(np.sind(alpha) * aero["analysis_confidence"])

sol = opti.solve(
    behavior_on_failure="return_last",
    options={
        # "ipopt.mu_strategy": 'monotone',
        # "ipopt.start_with_resto": 'yes'
    },
)

optimized_airfoil = sol(optimized_airfoil)
aero = sol(aero)


==> studies/highest_moment.py <==
import aerosandbox as asb


initial_guess_airfoil = asb.KulfanAirfoil("naca0012")
initial_guess_airfoil.name = "Initial Guess (NACA0012)"

opti = asb.Opti()

Re = 1e6
mach = 0

af = asb.KulfanAirfoil(
    name="Optimized",
    lower_weights=opti.variable(
        init_guess=initial_guess_airfoil.lower_weights,
        lower_bound=-1,
        upper_bound=0.25,
    ),
    upper_weights=opti.variable(
        init_guess=initial_guess_airfoil.upper_weights,
        lower_bound=-0.25,
        upper_bound=1,
    ),
    leading_edge_weight=opti.variable(
        init_guess=initial_guess_airfoil.leading_edge_weight,
        lower_bound=-1,
        upper_bound=1,
    ),
    TE_thickness=0,
)

alpha = opti.variable(init_guess=5, lower_bound=-30, upper_bound=30)

aero = af.get_aero_from_neuralfoil(
    alpha=alpha,
    Re=Re,
    mach=mach,
    model_size="xlarge",
)

opti.subject_to(
    [
        aero["analysis_confidence"] > 0.80,
        aero["CL"] == 0,
        # af.LE_radius() > 0.01,
        af.local_thickness() > 0,
    ]
)
opti.maximize(aero["CM"] * aero["analysis_confidence"] ** 2)

sol = opti.solve(
    behavior_on_failure="return_last",
    options={
        # "ipopt.mu_strategy": 'monotone',
        # "ipopt.start_with_resto": 'yes'
    },
)

af = sol(af)
aero = sol(aero)
print(f"Re: {sol(Re)}")
print(f"alpha: {sol(alpha)}")


==> studies/naca_airfoil_extrapolation_study.py <==
import aerosandbox as asb
import aerosandbox.numpy as np
import neuralfoil as nf
import matplotlib.pyplot as plt
import aerosandbox.tools.pretty_plots as p

# Compute thickness and camber modes, using a generic cambered NACA airfoil
af_base = asb.KulfanAirfoil("naca4412")
thickness_mode = (af_base.upper_weights - af_base.lower_weights) / 2
thickness_mode /= 0.12

camber_mode = (af_base.upper_weights + af_base.lower_weights) / 2
camber_mode /= 0.04
le_camber_mode = af_base.leading_edge_weight / 0.04


def make_airfoil(max_thickness, max_camber):
    return asb.KulfanAirfoil(
        lower_weights=camber_mode * max_camber - thickness_mode * max_thickness,
        upper_weights=camber_mode * max_camber + thickness_mode * max_thickness,
        leading_edge_weight=le_camber_mode * max_camber,
    )


### Make a contour plot
# model_size = "xxsmall"

for model_size in [
    "xxsmall",
    "xsmall",
    "small",
    "medium",
    "large",
    "xlarge",
    "xxlarge",
    "xxxlarge",
]:

    t, c = (np.linspace(-0, 1, 200) * 0.3, np.linspace(0, 1, 200) * 0.3)
    T, C = np.meshgrid(t, c)
    t_f, c_f = T.flatten(), C.flatten()

    aeros = nf.get_aero_from_kulfan_parameters(
        kulfan_parameters=dict(
            lower_weights=(
                camber_mode.reshape(-1, 1) * c_f.reshape(1, -1)
                - thickness_mode.reshape(-1, 1) * t_f.reshape(1, -1)
            ),
            upper_weights=(
                camber_mode.reshape(-1, 1) * c_f.reshape(1, -1)
                + thickness_mode.reshape(-1, 1) * t_f.reshape(1, -1)
            ),
            leading_edge_weight=le_camber_mode * c_f,
            TE_thickness=0,
        ),
        alpha=5,
        Re=1e6,
        model_size=model_size,
    )

    fig, ax = plt.subplots()

    def inv_sigmoid(x: float | np.ndarray) -> float | np.ndarray:
        return np.log(x / (1 - x))

    p.contour(
        T,
        C,
        aeros["analysis_confidence"].reshape(T.shape),
        # np.log(aeros["CD"]).reshape(T.shape),
        levels=100,
        linelabels=False,
        linelabels_format=lambda x: f"{x:.2f}",
        contour_kwargs=dict(
            alpha=0.2,
        ),
        colorbar_label="Analysis Confidence",
        cmap="viridis",
    )
    plt.clim(0.75, 1)
    p.show_plot(
        f"Model Size: {model_size}",
        r"Thickness $t/c$",
        r"Maximum Camber $\mathrm{max}(y_{\rm mcl} / c)$",
    )


==> studies/neuralfoil_control_surface_accuracy.py <==
import aerosandbox as asb
import aerosandbox.numpy as np
import matplotlib.pyplot as plt
import aerosandbox.tools.pretty_plots as p
from tqdm import tqdm

af = asb.Airfoil("naca0012")
deflection_range = (0, 60)
hinge_point_x = 0.7
Re = 1e6

xf_deflections = np.linspace(*deflection_range, 21)
xf_aeros = [
    asb.XFoil(
        airfoil=af.add_control_surface(deflection=d, hinge_point_x=hinge_point_x),
        Re=Re,
    ).alpha(0)
    for d in tqdm(xf_deflections)
]
nf_deflections = np.linspace(*deflection_range, 61)
nf_aeros = [
    af.add_control_surface(
        deflection=d, hinge_point_x=hinge_point_x
    ).get_aero_from_neuralfoil(
        alpha=0,
        Re=Re,
        model_size="xxxlarge",
    )
    for d in tqdm(nf_deflections)
]

fig, ax = plt.subplots(3, 1, figsize=(6.5, 4.5), sharex=True)


def plot(ax, title, field):
    plt.sca(ax)
    plt.ylabel(title)
    plt.plot(
        xf_deflections,
        [a[field][0] if len(a[field]) != 0 else np.nan for a in xf_aeros],
        ".",
        color="k",
        zorder=4,
    )
    plt.plot(
        nf_deflections,
        [a[field] for a in nf_aeros],
    )


plot(ax[0], "Lift Coeff. $C_L$", "CL")
plot(ax[1], "Drag Coeff. $C_D$", "CD")
plot(ax[2], "Moment Coeff. $C_M$", "CM")

plt.xlabel("\nControl Surface Deflection (°)")

ax[0].legend(
    ["XFoil", "NeuralFoil"],
    # loc="upper left",
    ncols=2,
)
ax[1].set_ylim(bottom=0)

# ax[0].set_title(
#     "NACA0012 with trailing-edge flap at $x/c = 0.7$, $\\mathrm{Re} = 10^6$"
# )
# plt.suptitle(
#     "NeuralFoil Accuracy with Varying Control Surface Deflections"
# )

p.show_plot(show=False)
for deg in [0, 20, 40, 60]:
    # Gets the figure-coordinates of the data point on ax[2]
    x, y = ax[2].transData.transform([deg, 0])

    display_center = np.array(
        [
            ax[2].transData.transform([deg, 0])[0],
            ax[2].transAxes.transform([0, 0])[1] - 70,
        ]
    )
    display_size = np.array(
        [
            fig.transFigure.transform([0.1, 0])[0]
            - fig.transFigure.transform([0, 0])[0],
            fig.transFigure.transform([0, 0.1])[1]
            - fig.transFigure.transform([0, 0])[1],
        ]
    )
    display_lowerleft = display_center - display_size / 2
    display_upperright = display_center + display_size / 2
    fig_lowerleft = fig.transFigure.inverted().transform(display_lowerleft)
    fig_upperright = fig.transFigure.inverted().transform(display_upperright)

    afax = fig.add_axes(
        [
            fig_lowerleft[0],
            fig_lowerleft[1],
            fig_upperright[0] - fig_lowerleft[0],
            fig_upperright[1] - fig_lowerleft[1],
        ],
        zorder=10,
    )
    afd = af.add_control_surface(deflection=deg, hinge_point_x=hinge_point_x)
    afax.fill(
        afd.x(),
        afd.y(),
        facecolor=(0, 0, 0, 0.2),
        linewidth=1,
        edgecolor=(0, 0, 0, 0.7),
    )
    afax.grid(False)
    afax.axis("off")

    afax.set_xlim(-0.05, 1.05)
    afax.set_ylim(-0.28, 0.28)
    afax.set_aspect("equal", adjustable="box")

p.show_plot(tight_layout=False, savefig="control_surface_accuracy.svg")


==> studies/nf_vs_xf_smoothness_demo.py <==
import aerosandbox as asb
import aerosandbox.numpy as np
from typing import Optional
from tqdm import tqdm
from dataclasses import dataclass, field
from functools import cached_property

init_guess_af = asb.KulfanAirfoil("naca0012")


@dataclass(frozen=True)
class State:
    """
    Defines a single aerodynamic operating condition, consisting of:
        - An airfoil
        - An angle of attack
        - A Reynolds number
        - A Mach number

    Computation of the aerodynamics is lazy, and is only computed when needed. You can compute the
    aerodynamics using the following methods:
        - `aero_nf()` for NeuralFoil
        - `aero_xf()` for XFoil

    Both will return a dictionary with the following keys (among others):
        - "CL" (lift coefficient)
        - "CD" (drag coefficient)
        - "CM" (moment coefficient)
    """

    af: asb.KulfanAirfoil
    alpha: float = 0.0
    Re: float = 1e6
    mach: float = 0.0
    _precomputed_aero_nf: Optional[dict] = field(default=None, repr=False)
    _precomputed_aero_xf: Optional[dict] = field(default=None, repr=False)

    @cached_property
    def aero_nf(self) -> dict[str, float | np.ndarray]:
        if self._precomputed_aero_nf is not None:
            return self._precomputed_aero_nf
        return self.af.get_aero_from_neuralfoil(
            alpha=self.alpha,
            Re=self.Re,
            mach=self.mach,
            model_size="xxxlarge",
        )

    @cached_property
    def aero_xf(self) -> dict[str, float | np.ndarray]:
        if self._precomputed_aero_xf is not None:
            return self._precomputed_aero_xf
        return asb.XFoil(
            self.af,
            Re=self.Re,
            mach=self.mach,
        ).alpha(self.alpha)

    def force_precompute(self) -> None:
        self.aero_nf  # Forces cached_property to compute
        self.aero_xf  # Forces cached_property to compute

    def optimize_nf(self, model_size="xlarge") -> "State":
        """
        Given the current state, formulates an aerodynamic shape optimization problem using
        NeuralFoil to minimize the drag coefficient. Uses the current state as the initial guess.

        Args:
            model_size: The size of the model to use in the NeuralFoil analysis. Options are:
                - "xxsmall"
                - "xsmall"
                - "small"
                - "medium"
                - "large"
                - "xlarge"
                - "xxlarge"
                - "xxxlarge"

        Returns: The optimized state.

        """
        opti = asb.Opti()

        af = asb.KulfanAirfoil(
            name="Optimized",
            lower_weights=opti.variable(
                init_guess=self.af.lower_weights,
                lower_bound=-1,
                upper_bound=1,
            ),
            upper_weights=opti.variable(
                init_guess=self.af.upper_weights,
                lower_bound=-1,
                upper_bound=1,
            ),
            leading_edge_weight=opti.variable(
                init_guess=self.af.leading_edge_weight,
                lower_bound=-1,
                upper_bound=1,
            ),
            TE_thickness=self.af.TE_thickness,
        )

        alpha = opti.variable(init_guess=self.alpha, lower_bound=-30, upper_bound=30)

        aero = af.get_aero_from_neuralfoil(
            alpha=alpha,
            Re=self.Re,
            mach=self.mach,
            model_size=model_size,
        )

        opti.subject_to(
            [
                aero["analysis_confidence"] > 0.95,
                aero["CL"] == 0.5,
                af.local_thickness() > 0,
                af.area() / init_guess_af.area() > 0.85,
                af.LE_radius() / init_guess_af.LE_radius() > 0.85,
                af.max_thickness() / init_guess_af.max_thickness() > 0.25,
                af.lower_weights[0] + af.upper_weights[0] == 0,
            ]
        )
        opti.minimize(aero["CD"])

        sol = opti.solve(behavior_on_failure="return_last", verbose=False)

        return State(
            af=sol(af),
            alpha=sol(alpha),
            Re=self.Re,
            mach=self.mach,
            _precomputed_aero_nf=sol(aero),
        )

    def blend_with(self, other: "State", blend_fraction: float) -> "State":
        return State(
            af=self.af.blend_with_another_airfoil(
                other.af, blend_fraction=blend_fraction
            ),
            alpha=self.alpha * (1 - blend_fraction) + other.alpha * blend_fraction,
            Re=self.Re * (1 - blend_fraction) + other.Re * blend_fraction,
            mach=self.mach * (1 - blend_fraction) + other.mach * blend_fraction,
        )


s1 = State(af=asb.KulfanAirfoil("dae11"), alpha=2)
s2 = State(af=asb.KulfanAirfoil("dae11"), alpha=5)

blend_fractions = np.linspace(0, 1, 600)

s = [s1.blend_with(s2, blend_fraction=f) for f in blend_fractions]

for state in tqdm(s):
    state.force_precompute()

import matplotlib.pyplot as plt
import aerosandbox.tools.pretty_plots as p

fig, ax = plt.subplots(figsize=(6, 4))
ax.plot(
    blend_fractions,
    np.concatenate([state.aero_nf["CD"] for state in s]),
    label="NeuralFoil",
)
ax.plot(
    blend_fractions,
    np.array(
        [
            float(state.aero_xf["CD"]) if len(state.aero_xf["CD"]) == 1 else np.nan
            for state in s
        ]
    ),
    label="XFoil",
)

plt.xticks(
    [0, 1],
    [
        "DAE-11\nat $\\alpha = 2\\degree$",
        "DAE-11\nat $\\alpha = 5\\degree$",
    ],
)
p.set_ticks(None, 0.1)

p.show_plot(
    "Linear Variation between Two Designs",
    "",
    "Predicted Drag Coefficient $C_D$",
    set_ticks=False,
    savefig="nf_vs_xf_smoothness_demo.svg",
)


==> studies/patience_distribution.py <==
import numpy as np
import numba


@numba.njit
def advance_window(window, n):
    if n >= len(window):
        return np.random.randn(len(window))
    if n == 0:
        return window
    window = np.roll(window, -n)
    window[-n:] = np.random.randn(n)
    return window


@numba.njit
def patience_runtime_sample(patience=50, max_trials=1000):
    window = np.random.randn(patience)
    start_shift = np.argmin(window)
    min = window[start_shift]
    window = advance_window(window, start_shift)

    i = 0
    while True:
        if np.all(window > min) or i >= max_trials:
            return start_shift + patience + i
        else:
            window = advance_window(window, 1)
            min = np.minimum(min, window[-1])
            i += 1


@numba.njit
def patience_runtime_distribution(n_samples=1000, patience=50, max_trials=1000):
    return np.array(
        [
            patience_runtime_sample(patience=patience, max_trials=max_trials)
            for _ in range(n_samples)
        ]
    )


import matplotlib.pyplot as plt
import aerosandbox.tools.pretty_plots as p

fig, ax = plt.subplots()
d = patience_runtime_distribution(
    n_samples=50000,
    patience=50,
    max_trials=1000,
)
p.sns.histplot(d, discrete=True)
p.show_plot("Patience runtime distribution", "Number of trials", "Frequency")


==> studies/performance_with_cst_noise.py <==
import aerosandbox as asb
import aerosandbox.numpy as np
from tqdm import tqdm

af = asb.KulfanAirfoil("naca0012")

typical_weight_magnitude = np.median(
    np.concatenate([np.abs(af.lower_weights), np.abs(af.upper_weights)])
)  # 0.1487

wiggle_basis_vector = (-1) ** np.arange(len(af.lower_weights))  # [1, -1, 1, -1, ...]


@np.vectorize
def get_airfoil_with_wiggly_noise(relative_noise: float) -> asb.KulfanAirfoil:
    noise = relative_noise * typical_weight_magnitude
    return asb.KulfanAirfoil(
        name=f"{af.name} + Wiggly Noise of {relative_noise * .2:%}",
        lower_weights=af.lower_weights + noise * wiggle_basis_vector,
        upper_weights=af.upper_weights - noise * wiggle_basis_vector,
        leading_edge_weight=af.leading_edge_weight,
        TE_thickness=af.TE_thickness,
    )


relative_noises = np.linspace(0, 2, 101)
wiggly_airfoils = get_airfoil_with_wiggly_noise(relative_noises)
nf_aeros = [
    waf.get_aero_from_neuralfoil(
        alpha=5,
        Re=1e6,
        model_size="xxxlarge",
    )
    for waf in wiggly_airfoils
]
xf_aeros = [
    asb.XFoil(
        airfoil=waf,
        Re=1e6,
        mach=0,
        timeout=3,
    ).alpha(5)
    for waf in tqdm(wiggly_airfoils, desc="XFoil")
]

### Below is just plotting code

import matplotlib.pyplot as plt
import aerosandbox.tools.pretty_plots as p

fig, ax = plt.subplots(2, 1)

nf_cd = [aero["CD"] for aero in nf_aeros]
xf_cd = [aero["CD"] for aero in xf_aeros]
xf_cd = [float(cd[0]) if len(cd) == 1 else np.nan for cd in xf_cd]

ax[0].plot(relative_noises, nf_cd, label='NeuralFoil "xxxlarge"', zorder=5)
ax[0].plot(relative_noises, xf_cd, ".k", label="XFoil (ground truth)")
ax[0].set_ylabel("$C_D$")
ax[0].legend()

ax[1].plot(
    relative_noises,
    [aero["analysis_confidence"] for aero in nf_aeros],
)
ax[1].set_ylabel("NeuralFoil\nAnalysis\nConfidence")
plt.annotate(
    text="Nose becomes too sharp;\nphysics assumptions starting to break.",
    xy=(0.72, 0.4),
    xytext=(0.9, 0.7),
    xycoords="data",
    fontsize=8,
    arrowprops={
        "color": "k",
        "width": 0.25,
        "headwidth": 4,
        "headlength": 6,
    },
)

plt.annotate(
    text="Airfoil becomes self-intersecting;\nanalysis confidence\neffectively goes to zero.",
    xy=(1.2, 0.05),
    xytext=(1.3, 0.30),
    xycoords="data",
    fontsize=8,
    arrowprops={
        "color": "k",
        "width": 0.25,
        "headwidth": 4,
        "headlength": 6,
    },
)


for a in ax:
    a.xaxis.set_major_formatter(p.mpl.ticker.PercentFormatter(xmax=1))

plt.tight_layout(rect=[0.05, 0.1, 1, 0.93], h_pad=2)

# Draw the airfoils
draw_indices = np.round(np.linspace(0, len(wiggly_airfoils) - 1, 8)).astype(int)

for waf, noise in tuple(
    zip(wiggly_airfoils[draw_indices], relative_noises[draw_indices])
):
    # Gets the figure-coordinates of the data point on ax[2]
    x, y = ax[1].transData.transform([noise, 0])
    display_center = np.array(
        [
            ax[1].transData.transform([noise, 0])[0],
            ax[1].transAxes.transform([0, 0])[1] - 120,
        ]
    )
    display_size = np.array(
        [
            fig.transFigure.transform([0.1, 0])[0]
            - fig.transFigure.transform([0, 0])[0],
            fig.transFigure.transform([0, 0.1])[1]
            - fig.transFigure.transform([0, 0])[1],
        ]
    )
    display_lowerleft = display_center - display_size / 2
    display_upperright = display_center + display_size / 2
    fig_lowerleft = fig.transFigure.inverted().transform(display_lowerleft)
    fig_upperright = fig.transFigure.inverted().transform(display_upperright)

    afax = fig.add_axes(
        [
            fig_lowerleft[0],
            fig_lowerleft[1],
            fig_upperright[0] - fig_lowerleft[0],
            fig_upperright[1] - fig_lowerleft[1],
        ],
        zorder=10,
    )
    waf = waf.rotate(np.radians(-5))
    afax.fill(
        waf.x(),
        waf.y(),
        facecolor=(0, 0, 0, 0.2),
        linewidth=1,
        edgecolor=(0, 0, 0, 0.7),
    )
    afax.grid(False)
    afax.axis("off")

    afax.set_xlim(-0.05, 1.05)
    afax.set_ylim(-0.28, 0.28)
    afax.set_aspect("equal", adjustable="box")

plt.annotate(
    text='"Relative Noise Magnitude" is the (scale of the added noise) / (median CST weight magnitude).',
    xy=(0.02, 0.02),
    xycoords="figure fraction",
    ha="left",
    color="gray",
    fontsize=9,
)


p.show_plot(
    title="Effect of CST Noise on NeuralFoil Performance",
    xlabel="Relative Noise Magnitude [%]",
    tight_layout=False,
    legend=False,
    show=True,
    savefig="performance_with_cst_noise.svg",
)


==> studies/post_stall_extrapolation.py <==
import aerosandbox as asb
import aerosandbox.numpy as np
import matplotlib.pyplot as plt
import aerosandbox.tools.pretty_plots as p
import aerosandbox.tools.webplotdigitizer_reader as wr
from pathlib import Path

af = asb.Airfoil("naca0012")
alpha_xf = np.linspace(0, 45, 35)
alpha_nf = np.linspace(0, 180, 300)
Re = 1.8e6

xf_aero = asb.XFoil(
    airfoil=af,
    Re=Re,
    max_iter=100,
    timeout=60,
).alpha(alpha_xf)

nf_aero = af.get_aero_from_neuralfoil(
    alpha=alpha_nf,
    Re=Re,
    model_size="xxxlarge",
)

naca_data_folder = Path(__file__).parent / "poststall"
naca_lift_data = wr.read_webplotdigitizer_csv(naca_data_folder / "lift.csv")
naca_drag_data = wr.read_webplotdigitizer_csv(naca_data_folder / "drag.csv")
naca_moment_data = wr.read_webplotdigitizer_csv(naca_data_folder / "moment.csv")
naca_data = {
    "CL": naca_lift_data,
    "CD": naca_drag_data,
    "CM": naca_moment_data,
}

fig, ax = plt.subplots(3, 1, figsize=(6.5, 5.5), sharex=True)


def plot(ax, title, field):
    plt.sca(ax)
    plt.ylabel(title)
    plt.plot(
        xf_aero["alpha"],
        xf_aero[field],
        ".",
        label="XFoil",
        color="k",
        alpha=0.7,
        zorder=4,
        markeredgewidth=0,
    )

    plt.plot(
        naca_data[field]["data"][:, 0],
        naca_data[field]["data"][:, 1],
        "x",
        label="Experiment",
        color="k",
        alpha=0.7,
        zorder=4,
        markersize=5,
    )

    plt.plot(
        alpha_nf,
        nf_aero[field],
        label="NeuralFoil",
    )


plot(ax[0], "Lift Coeff. $C_L$", "CL")
plot(ax[1], "Drag Coeff. $C_D$", "CD")
plot(ax[2], "Moment Coeff. $C_M$", "CM")

plt.xlabel("Angle of Attack (°)")

ax[0].legend(
    # loc="upper left",
    # ncols=2
)
ax[1].set_ylim(bottom=0)

p.show_plot(show=False, legend=False)
# for deg in np.linspace(0, 360, 9):
#     # Gets the figure-coordinates of the data point on ax[2]
#     x, y = ax[2].transData.transform(
#         [deg, 0]
#     )
#
#     display_center = np.array([
#         ax[2].transData.transform([deg, 0])[0],
#         ax[2].transAxes.transform([0, 0])[1] - 70
#     ])
#     display_size = np.array([
#         fig.transFigure.transform([0.1, 0])[0] - fig.transFigure.transform([0, 0])[0],
#         fig.transFigure.transform([0, 0.1])[1] - fig.transFigure.transform([0, 0])[1]
#     ])
#     display_lowerleft = display_center - display_size / 2
#     display_upperright = display_center + display_size / 2
#     fig_lowerleft = fig.transFigure.inverted().transform(display_lowerleft)
#     fig_upperright = fig.transFigure.inverted().transform(display_upperright)
#
#     afax = fig.add_axes(
#         [
#             fig_lowerleft[0],
#             fig_lowerleft[1],
#             fig_upperright[0] - fig_lowerleft[0],
#             fig_upperright[1] - fig_lowerleft[1]
#         ],
#         zorder=10
#     )
#     afd = af.rotate(-np.radians(deg), x_center=0.5, y_center=0)
#     afax.fill(
#         afd.x(),
#         afd.y(),
#         facecolor=(0, 0, 0, 0.2),
#         linewidth=1,
#         edgecolor=(0, 0, 0, 0.7)
#     )
#     afax.grid(False)
#     afax.axis("off")
#
#     afax.set_xlim(-0.05, 1.05)
#     afax.set_ylim(-0.5, 0.5)
#     afax.set_aspect("equal", adjustable='box')

for a in ax:
    plt.sca(a)
    p.set_ticks(30, 10)

p.show_plot(
    set_ticks=False,
    legend=False,
    tight_layout=False,
    savefig="post_stall_extrapolation.svg",
)


==> studies/reflexed_airfoil.py <==
import aerosandbox as asb
import aerosandbox.numpy as np


initial_guess_airfoil = asb.KulfanAirfoil("naca0012")
initial_guess_airfoil.name = "Initial Guess (NACA0012)"

opti = asb.Opti()

Re = 1e6
mach = 0

af = asb.KulfanAirfoil(
    name="Optimized",
    lower_weights=opti.variable(
        init_guess=initial_guess_airfoil.lower_weights,
        lower_bound=-1,
        upper_bound=0.25,
    ),
    upper_weights=opti.variable(
        init_guess=initial_guess_airfoil.upper_weights,
        lower_bound=-0.25,
        upper_bound=1,
    ),
    leading_edge_weight=opti.variable(
        init_guess=initial_guess_airfoil.leading_edge_weight,
        lower_bound=-1,
        upper_bound=1,
    ),
    TE_thickness=0,
)

alpha = opti.variable(init_guess=5, lower_bound=-30, upper_bound=30)

aero = af.get_aero_from_neuralfoil(
    alpha=alpha,
    Re=Re,
    mach=mach,
    model_size="xlarge",
)

x_near_TE = np.linspace(0.9, 1, 11)
t_min_near_TE = np.tand(10) * (1 - x_near_TE)

opti.subject_to(
    [
        aero["analysis_confidence"] > 0.95,
        aero["CM"] == 0,
        # aero["CL"] == 1.0,
        af.LE_radius() > 0.01,
        af.local_thickness() > 0,
        af.local_thickness(x_over_c=x_near_TE) > t_min_near_TE,
        af.max_thickness() > 0.1,
    ]
)
# opti.minimize(aero["CD"] / aero["analysis_confidence"])
opti.maximize(aero["CL"] / aero["CD"])

sol = opti.solve(
    behavior_on_failure="return_last",
    options={
        # "ipopt.mu_strategy": 'monotone',
        # "ipopt.start_with_resto": 'yes'
    },
)

af = sol(af)
aero = sol(aero)
print(f"Re: {sol(Re)}")
print(f"alpha: {sol(alpha)}")


==> studies/sequential_multifidelity_optimization.py <==
import aerosandbox as asb
from typing import NamedTuple

Re = 1e6
mach = 0


class State(NamedTuple):
    af: asb.KulfanAirfoil
    alpha: float
    aero: dict = None


state = State(af=asb.KulfanAirfoil("naca0012"), alpha=5)


def optimize(
    state: State,
    model_size: str,
) -> State:
    opti = asb.Opti()

    af = asb.KulfanAirfoil(
        name="Optimized",
        lower_weights=opti.variable(
            init_guess=state.af.lower_weights,
            lower_bound=-1,
            upper_bound=1,
        ),
        upper_weights=opti.variable(
            init_guess=state.af.upper_weights,
            lower_bound=-1,
            upper_bound=1,
        ),
        leading_edge_weight=opti.variable(
            init_guess=state.af.leading_edge_weight,
            lower_bound=-1,
            upper_bound=1,
        ),
        TE_thickness=state.af.TE_thickness,
    )

    alpha = opti.variable(init_guess=state.alpha, lower_bound=-30, upper_bound=30)

    aero = af.get_aero_from_neuralfoil(
        alpha=alpha,
        Re=Re,
        mach=mach,
        model_size=model_size,
    )

    opti.subject_to([aero["analysis_confidence"] > 0.95, af.local_thickness() > 0])
    opti.maximize(aero["CL"] / aero["CD"])

    sol = opti.solve(behavior_on_failure="return_last", verbose=False)

    print(f"Model size: {model_size}")
    xf = asb.XFoil(sol(af), Re=Re)
    xf_aero = xf.alpha(sol(alpha))
    print(f"CL/CD (XFoil): {xf_aero['CL'] / xf_aero['CD']}")
    sol(af).draw()

    return State(af=sol(af), alpha=sol(alpha), aero=sol(aero))


state = optimize(state, model_size="small")
state = optimize(state, model_size="medium")
state = optimize(state, model_size="large")
state = optimize(state, model_size="xlarge")
state = optimize(state, model_size="xxlarge")
state = optimize(state, model_size="xxxlarge")

af = state.af
alpha = state.alpha
aero = state.aero

print(f"Re: {Re}")
print(f"alpha: {alpha}")
print(f"CL/CD: {aero['CL'] / aero['CD']}")

xf = asb.XFoil(af, Re=Re)
xf_aero = xf.alpha(alpha)
print(f"CL/CD (XFoil): {xf_aero['CL'] / xf_aero['CD']}")

af.draw()


==> studies/speed_vs_xfoil_at_constant_accuracy/make_cases.py <==
import aerosandbox as asb
import aerosandbox.numpy as np

Thickness, Camber, Re = np.meshgrid(
    np.arange(0.08, 0.161, 0.01),
    np.arange(0.0, 0.061, 0.01),
    np.array([500e3, 2e6, 8e6]),
)

thickness_f, camber_f, Re_f = Thickness.flatten(), Camber.flatten(), Re.flatten()

afs = [
    asb.KulfanAirfoil(
        name=f"NACA{np.round(100 * c).astype(int):1d}4{np.round(100 * t).astype(int):02d}",
    )
    for c, t in zip(camber_f, thickness_f)
]

alpha = 5


==> studies/speed_vs_xfoil_at_constant_accuracy/make_data_neuralfoil_varying_size.py <==
from make_cases import *

from neuralfoil import get_aero_from_kulfan_parameters

for model_size in [
    "xxsmall",
    "xsmall",
    "small",
    "medium",
    "large",
    "xlarge",
    "xxlarge",
    "xxxlarge",
]:
    print(f"model_size = {model_size}")

    outputs = []

    for i in tqdm(range(len(afs))):

        t = Timer()
        t.tic()
        out = get_aero_from_kulfan_parameters(
            kulfan_parameters=afs[i].kulfan_parameters,
            alpha=alpha,
            Re=Re_f[i],
            model_size=model_size,
        )
        out["time"] = t.toc()
        outputs.append(out)

    df = pd.DataFrame(
        {
            "camber": camber_f,
            "thickness": thickness_f,
            "Re": Re_f,
            **{
                k: np.concatenate(
                    [
                        (
                            np.atleast_1d(outputs[i][k])
                            if len(np.atleast_1d(outputs[i][k])) != 0
                            else np.array([np.nan])
                        )
                        for i in range(len(afs))
                    ]
                )
                for k in ["CL", "CD", "CM", "time"]
            },
        }
    )

    df.to_csv(f"data/nf_{model_size}.csv")


==> studies/speed_vs_xfoil_at_constant_accuracy/make_data_vectorized_neuralfoil_varying_size.py <==
from make_cases import *
from neuralfoil import get_aero_from_kulfan_parameters

for model_size in [
    "xxsmall",
    "xsmall",
    "small",
    "medium",
    "large",
    "xlarge",
    "xxlarge",
    "xxxlarge",
]:
    print(f"model_size = {model_size}")

    repeats = 10

    t = Timer()
    t.tic()

    for _ in range(repeats):
        outputs = get_aero_from_kulfan_parameters(
            kulfan_parameters={
                k: np.stack([af.kulfan_parameters[k] for af in afs], axis=-1)
                for k in afs[0].kulfan_parameters.keys()
            },
            alpha=alpha,
            Re=Re_f,
            model_size=model_size,
        )
    outputs["time"] = t.toc() / len(afs) / repeats

    df = pd.DataFrame(
        {
            "camber": camber_f,
            "thickness": thickness_f,
            "Re": Re_f,
            **{k: outputs[k] for k in ["CL", "CD", "CM", "time"]},
        }
    )

    df.to_csv(f"data/vect_nf_{model_size}.csv")


==> studies/speed_vs_xfoil_at_constant_accuracy/make_data_xfoil_reference.py <==
from make_cases import *

outputs = []

for i in tqdm(range(len(afs))):
    xf = asb.XFoil(
        airfoil=afs[i],
        Re=Re_f[i],
        mach=0,
        verbose=False,
        xfoil_repanel=True,
        max_iter=100,
    )
    t = Timer()
    t.tic()
    out = xf.alpha(alpha)
    out["time"] = t.toc()
    outputs.append(out)

df = pd.DataFrame(
    {
        "camber": camber_f,
        "thickness": thickness_f,
        "Re": Re_f,
        **{
            k: np.concatenate(
                [
                    (
                        np.atleast_1d(outputs[i][k])
                        if len(np.atleast_1d(outputs[i][k])) != 0
                        else np.array([np.nan])
                    )
                    for i in range(len(afs))
                ]
            )
            for k in outputs[0].keys()
        },
    }
)

df.to_csv("data/reference_data.csv")


==> studies/speed_vs_xfoil_at_constant_accuracy/make_data_xfoil_varying_resolution.py <==
from make_cases import *

for N in [20, 40, 60, 80, 100, 120, 140, 160, 180, 200, 220, 240, 260]:
    print(f"N = {N}")

    outputs = []

    for i in tqdm(range(len(afs))):
        xf = asb.XFoil(
            airfoil=afs[i],
            Re=Re_f[i],
            mach=0,
            verbose=False,
            xfoil_repanel=True,
            xfoil_repanel_n_points=N,
            max_iter=100,
        )
        t = Timer()
        t.tic()
        out = xf.alpha(alpha)
        out["time"] = t.toc()
        outputs.append(out)

    df = pd.DataFrame(
        {
            "camber": camber_f,
            "thickness": thickness_f,
            "Re": Re_f,
            **{
                k: np.concatenate(
                    [
                        (
                            np.atleast_1d(outputs[i][k])
                            if len(np.atleast_1d(outputs[i][k])) != 0
                            else np.array([np.nan])
                        )
                        for i in range(len(afs))
                    ]
                )
                for k in outputs[0].keys()
            },
        }
    )

    df.to_csv(f"data/xfoil_{N}.csv")


==> studies/speed_vs_xfoil_at_constant_accuracy/plot.py <==
import aerosandbox.numpy as np
import matplotlib.pyplot as plt
import aerosandbox.tools.pretty_plots as p
from sortedcontainers import SortedDict
import pandas as pd
from pathlib import Path
from typing import Any

data = Path(__file__).parent / "data"

# Load reference data
reference_data = pd.read_csv(data / "reference_data.csv")

# Load XFoil data
xfoil_data = SortedDict()
for file in data.glob("xfoil_*.csv"):
    N = int(file.stem.split("_")[1])
    xfoil_data[N] = pd.read_csv(file)

# Load NeuralFoil data
nf_data = {}
for file in data.glob("nf_*.csv"):
    model_size = file.stem.split("_")[1]
    nf_data[model_size] = pd.read_csv(file)
nf_data = {  # Sorts the dictionary
    k: nf_data[k]
    for k in [
        "xxsmall",
        "xsmall",
        "small",
        "medium",
        "large",
        "xlarge",
        "xxlarge",
        "xxxlarge",
    ]
}

# Load Vectorized NeuralFoil data
vect_nf_data = {}
for file in data.glob("vect_nf_*.csv"):
    model_size = file.stem.split("_")[2]
    vect_nf_data[model_size] = pd.read_csv(file)
vect_nf_data = {  # Sorts the dictionary
    k: vect_nf_data[k]
    for k in [
        "xxsmall",
        "xsmall",
        "small",
        "medium",
        "large",
        "xlarge",
        "xxlarge",
        "xxxlarge",
    ]
}


def parse_data_time_and_error(data: pd.DataFrame) -> tuple[float, float]:
    error = np.nanmean(np.abs(np.log(data["CD"]) - np.log(reference_data["CD"])))
    runtime = np.median(data["time"])
    return error, runtime


def parse_data_series_time_and_error(
    data: dict[Any, pd.DataFrame]
) -> tuple[np.ndarray, np.ndarray]:
    outs: list[tuple[float, float]] = [
        parse_data_time_and_error(df) for df in data.values()
    ]
    errors, runtimes = zip(*outs)
    return errors, runtimes


fig, ax = plt.subplots(figsize=(6.5, 4.5))

(xf_line,) = plt.plot(
    *parse_data_series_time_and_error(xfoil_data),
    "o-",
    label="XFoil",
    color="k",
)
(nf_line,) = plt.plot(
    *parse_data_series_time_and_error(nf_data),
    "s-",
    label="NeuralFoil (naïve looping)",
    color="C0",
)
(vect_nf_line,) = plt.plot(
    *parse_data_series_time_and_error(vect_nf_data),
    "^-",
    label="NeuralFoil (vectorized)",
    color="C1",
)


# Do annotations
def anno(
    **kwargs,
):
    defaults = dict(
        xytext=(0, 20),
        xycoords="data",
        va="center",
        ha="center",
        textcoords="offset points",
        fontsize=8,
        alpha=0.6,
        arrowprops={
            "arrowstyle": "->",
            "color": "k",
            "alpha": 0.35,
            "shrinkA": 0,
            "shrinkB": 5,
        },
    )
    plt.annotate(**{**defaults, **kwargs})


anno(
    text="$N_{\\rm points}=260$",
    xy=xf_line.get_xydata()[-1],
    xytext=(10, 20),
    va="baseline",
)
anno(
    text="$N_{\\rm points}=20$",
    xy=xf_line.get_xydata()[0],
    xytext=(-10, -20),
    va="top",
)
anno(
    text='"xxxlarge"',
    xy=nf_line.get_xydata()[-1],
    xytext=(-10, -15),
    va="top",
    ha="right",
)
anno(
    text='"xxsmall"',
    xy=nf_line.get_xydata()[0],
    xytext=(0, -20),
    va="top",
)
anno(
    text='"xxxlarge"',
    xy=vect_nf_line.get_xydata()[-1],
    xytext=(-10, -15),
    va="top",
    ha="right",
)
anno(
    text='"xxsmall"',
    xy=vect_nf_line.get_xydata()[0],
    xytext=(0, 20),
    va="bottom",
)

plt.xscale("log")
plt.yscale("log")

plt.ylim(top=1e0)

# Percentformatter
p.show_plot(show=False)

from matplotlib.ticker import PercentFormatter

ax.xaxis.set_major_formatter(PercentFormatter(1))

p.show_plot(
    "Speed vs. Accuracy Tradeoff for NeuralFoil vs. XFoil",
    "Mean Relative Error of Drag Coefficient $C_D$ [%]",
    "Runtime per Case [sec]",
    set_ticks=False,
    savefig="speed_vs_accuracy_tradeoff.svg",
)

# for N, df in xfoil_data.items():
#     plt.plot(
#         np.median(df["time"]),
#         np.mean(np.abs(df["CD"] - reference_data["CD"])),
#         label=f"XFoil, N={N}",
#         linestyle="-",
#         marker="o",
#         markersize=4,
#     )


==> studies/visualize_random_mlp.py <==
import matplotlib.pyplot as plt
import aerosandbox.tools.pretty_plots as p
import aerosandbox.numpy as np

lims = np.array([-1, 1]) * 100

x, y = (np.linspace(*lims, 500), np.linspace(*lims, 500))
X, Y = np.meshgrid(x, y)

np.random.seed(170)
n_hidden_layers = 5
n_hidden_units = 50

W = (
    [np.random.randn(n_hidden_units, 2) / np.sqrt(2)]
    + [
        np.random.randn(n_hidden_units, n_hidden_units) / np.sqrt(n_hidden_units)
        for _ in range(n_hidden_layers - 1)
    ]
    + [np.random.randn(1, n_hidden_units) / np.sqrt(n_hidden_units)]
)

b = [np.random.randn(n_hidden_units) for _ in range(n_hidden_layers)] + [
    np.random.randn(1)
]


def net(x):
    for i in range(n_hidden_layers + 1):
        x = W[i] @ x + b[i][:, None]
        print("dense")
        if i < n_hidden_layers:
            # x = np.tanh(x)
            # print("tanh")
            # x = np.softplus(x)
            # print("softplus")
            x = np.swish(x)
            print("swish")
            # x = np.maximum(0, x)
            # print("relu")

    return x


Z = net(np.vstack([X.flatten(), Y.flatten()])).reshape(X.shape)

# fig, ax = p.figure3d()
# ax.plot_surface(X, Y, Z, linewidth=0, cmap="viridis")
# ax.view_init(60, 45)

fig, ax = plt.subplots()
p.contour(
    X,
    Y,
    Z,
    levels=50,
    linelabels=False,
)
p.show_plot()

